Privacy-Preserving Clustering of Unstructured Big Data for Cloud-Based Enterprise Search Solutions

Cloud-based enterprise search services (e.g., Amazon Kendra) are enchanting to big data owners by providing them with convenient search solutions over their enterprise big datasets. However, individuals and businesses that deal with confidential big data (eg, credential documents) are reluctant to fully embrace such services, due to valid concerns about data privacy. Solutions based on client-side encryption have been explored to mitigate privacy concerns. Nonetheless, such solutions hinder data processing, specifically clustering, which is pivotal in dealing with different forms of big data. For instance, clustering is critical to limit the search space and perform real-time search operations on big datasets. To overcome the hindrance in clustering encrypted big data, we propose privacy-preserving clustering schemes for three forms of unstructured encrypted big datasets, namely static, semi-dynamic, and dynamic datasets. To preserve data privacy, the proposed clustering schemes function based on statistical characteristics of the data and determine (A) the suitable number of clusters and (B) appropriate content for each cluster. Experimental results obtained from evaluating the clustering schemes on three different datasets demonstrate between 30% to 60% improvement on the clusters' coherency compared to other clustering schemes for encrypted data. Employing the clustering schemes in a privacy-preserving enterprise search system decreases its search time by up to 78%, while increases the search accuracy by up to 35%.

==> Figure/silhoutte_graph.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.ticker import FormatStrFormatter
import matplotlib.ticker as mtick
# Data_
#df=pd.DataFrame({'x': range(1,11), 'y1': np.random.randn(10), 'y2': np.random.randn(10)+range(1,11), 'y3': np.random.randn(10)+range(11,21) })


#bbc 69, rfc 65, amazon 133 no of cluster estimation
 
#### 


'''
df_rfc=pd.DataFrame({'x': (50,65,100,150,200,250), 'y1':   (-.05,-.08,-.11,-.12,-.13,-.18)})
df_rfc_p=({'x': (65), 'y1': (.08)}) #rfc Cluspr
df_rfc_wordnet=pd.DataFrame({'x': (50,65,100,150,200,250), 'y1':   (.0384,.0465,-.035,-.141,-.156,-.1885)})

df_rfc_agglo=pd.DataFrame({'x': (50,65,100,150,200,250), 'y1':   (0.056338504,0.0286,0.018647091,0.009608254,0.0055396566,0.0030055356)})
df_rfcW2V_Kmeans=pd.DataFrame({'x': (50,65,100,150,200,250), 'y1':   (-0.18749805,-0.1590448,-0.1707856,-0.14739078,-0.14809418,-0.14229962  )})
df_rfc_optics=({'x': (32), 'y1':   (-0.2966)})
#### complete 
df_amazon=pd.DataFrame({'x': (50,100,133,150,200,250), 'y1': (-0.316,-.2531,-.219,-.1815,-.2698,-0.292)}) #aws
df_amazon_p=({'x': (133), 'y1': (.021)}) #aws
df_amazon_wordnet=pd.DataFrame({'x': (50,100,133,150,200,250), 'y1': (-.1,-.02,.053,.067,0.028,0.035)}) #aws

df_amazon_agglo=pd.DataFrame({'x': (50,100,133,150,200,250), 'y1':  (-0.00168,-0.0244,-0.001615,-0.00156,-0.00238,-.006)})
df_amazonW2V_Kmeans=pd.DataFrame({'x': (50,100,133,150,200,250), 'y1':   (-0.019145679,-0.01431045,-0.016567873,-0.014,-0.0167,-0.0212)})
df_amazon_optics=({'x': (56), 'y1':   (-0.1804)})
 df_bbc_p=({'x': (69), 'y1': (.035)}) #bbc
df_bbc=pd.DataFrame({'x': (50,69,100,150,200,250), 'y1': (-0.226,-.1831,-.169,-.1315,-.1998,-0.212) })
df_bbc_wordnet=pd.DataFrame({'x': (50,69,100,150,200, 250), 'y1': (-.081,.01,.063,.087,0.032,0.0262)})
df_bbc_agglo=pd.DataFrame({'x': (50,69,100,150,200,250), 'y1':   (-0.0062, -0.00658, -0.0053,-0.0042,-0.0025,-0.00154 )})
df_bbc_optics=({'x': (53), 'y1': (-0.11715038)}) #rfc Cluspr
df_bbcW2V_Kmeans=pd.DataFrame({'x': (50,69,100,150,200,250), 'y1':   (0.00825,0.0082847,0.0078,0.0069,0.00618,0.0051)})


'''


df_rfc=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (-.05,-.11,-.12,-.13,-.18)})
df_rfc_p=({'x': (65), 'y1': (.048)}) #rfc Clustcrypt
df_rfc_scs=({'x': (65), 'y1': (.075)})
df_rfc_wordnet=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (.0384,-.035,-.141,-.156,-.1885)})

df_rfc_agglo=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (0.056338504,0.018647091,0.009608254,0.0055396566,0.0030055356)})
df_rfcW2V_Kmeans=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (-0.18749805,-0.1707856,-0.14739078,-0.14809418,-0.14229962  )})
df_rfc_optics=({'x': (32), 'y1':   (-0.2966)})
#### complete 




df_amazon=pd.DataFrame({'x': (50,100,150,200,250), 'y1': (-0.316,-.2531,-.1815,-.2698,-0.292)}) #aws
df_amazon_p=({'x': (133), 'y1': (-.013)}) #aws
df_amazon_scs=({'x': (133), 'y1': (.037)})
df_amazon_wordnet=pd.DataFrame({'x': (50,100,150,200,250), 'y1': (-.1,-.02,.067,0.028,0.035)}) #aws

df_amazon_agglo=pd.DataFrame({'x': (50,100,150,200,250), 'y1':  (-0.00168,-0.0244,-0.00156,-0.00238,-.006)})
df_amazonW2V_Kmeans=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (-0.019145679,-0.01431045,-0.014,-0.0167,-0.0212)})
df_amazon_optics=({'x': (56), 'y1':   (-0.1804)})
 



df_bbc_p=({'x': (69), 'y1': (.015)}) #bbc
df_bbc_scs=({'x': (69), 'y1': (.047)})
df_bbc=pd.DataFrame({'x': (50,100,150,200,250), 'y1': (-0.226,-.169,-.1315,-.1998,-0.212) })
df_bbc_wordnet=pd.DataFrame({'x': (50,100,150,200, 250), 'y1': (-.081,.063,.087,0.032,0.0262)})


df_bbc_agglo=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (-0.0062, -0.0053,-0.0042,-0.0025,-0.00154 )})
df_bbc_optics=({'x': (53), 'y1': (-0.11715038)}) #rfc Cluspr
df_bbcW2V_Kmeans=pd.DataFrame({'x': (50,100,150,200,250), 'y1':   (0.00825,0.0078,0.0069,0.00618,0.0051)})



plt.subplot(2, 2, 1)
plt.plot( 'x', 'y1', data=df_bbc_scs, marker='*', color='black',markersize=8, linewidth=0, label="S-ClusPr")
plt.plot( 'x', 'y1', data=df_bbc_p, marker='^', color='brown',markersize=8, linewidth=0, label="ClustCrypt")
plt.plot( 'x', 'y1', data=({'x': (38), 'y1': (-.131)}), marker="d", color='green', linestyle='None', label= "Progeny")
plt.plot( 'x', 'y1', data=df_bbc, marker='x', color='red', linewidth=1, linestyle='dashed', label="TF-IDF Kmeans")
plt.plot( 'x', 'y1', data=df_bbc_wordnet, marker='o', color='salmon',linestyle='dashed', linewidth=1, label="WordNet")

plt.plot( 'x', 'y1', data=df_bbc_optics, marker="v", color='y', linestyle='None', label= "Optics")
plt.plot( 'x', 'y1', data=df_bbc_agglo, marker='.', color='b', linewidth=1, linestyle='dashed', label="Agglomerative")
plt.plot( 'x', 'y1', data=df_bbcW2V_Kmeans, marker='+', color='purple',linestyle='dashed', linewidth=1, label="W2V Kmeans")


plt.xlabel('Number of clusters', fontsize=11)
plt.ylabel('Silhouette score', fontsize=11)
plt.xticks(ticks=[50,100,150,200,250])
plt.title('BBC')
plt.gca().yaxis.set_major_formatter(mtick.FormatStrFormatter('%.1f'))
plt.legend(bbox_to_anchor=(2.39,-.712), loc=1, borderaxespad=0.5, fontsize='11' )
 
#rfc
plt.subplot(2,2,2)
plt.title('RFC')
plt.plot( 'x', 'y1', data=df_rfc_scs, marker='*', color='black',markersize=8, linewidth=0, label="S-ClusPr")
plt.plot( 'x', 'y1', data=df_rfc_p, marker='^', color='brown',markersize=8, linewidth=0, label="ClustCrypt")
plt.plot( 'x', 'y1', data=({'x': (225), 'y1': (-.027)}), marker="d", color='green', linestyle='None',  label= "Progeny")
plt.plot( 'x', 'y1', data=df_rfc, marker='x', color='red', linewidth=1, linestyle='dashed', label="TF-IDF Kmeans")
plt.plot( 'x', 'y1', data=df_rfc_wordnet, marker='o', color='salmon',linestyle='dashed', linewidth=1, label="WordNet")

plt.plot( 'x', 'y1', data=df_rfc_optics, marker="v", color='y', linestyle='None', label= "Optics")
plt.plot( 'x', 'y1', data=df_rfc_agglo, marker='.', color='b', linewidth=1, linestyle='dashed', label="Agglomerative")
plt.plot( 'x', 'y1', data=df_rfcW2V_Kmeans, marker='+', color='purple',linestyle='dashed', linewidth=1, label="W2V Kmeans")
plt.xticks(ticks=[50,100,150,200,250])
plt.xlabel('Number of clusters', fontsize=11)
plt.ylabel('Silhouette score', fontsize=11)
 
#amazon
plt.subplot(2, 2, 3)
plt.title('ACCC')
plt.plot( 'x', 'y1', data=df_amazon_scs, marker='*', color='black', linewidth=0,markersize=8, label="S-ClusPr")
plt.plot( 'x', 'y1', data=df_amazon_p, marker='^', color='brown',markersize=8, linewidth=0, label="ClustCrypt")
plt.plot( 'x', 'y1', data=({'x': (325), 'y1': (-.321)}), marker="d", color='green', linestyle='None',  label= "Progeny")
plt.plot( 'x', 'y1', data=df_amazon, marker='x', color='red', linewidth=1, linestyle='dashed', label="TF-IDF Kmeans")
plt.plot( 'x', 'y1', data=df_amazon_wordnet, marker='o', color='salmon',linestyle='dashed', linewidth=1, label="WordNet")
plt.plot( 'x', 'y1', data=df_amazon_optics, marker="v", color='y', linestyle='None', label= "Optics")
plt.plot( 'x', 'y1', data=df_amazon_agglo, marker='.', color='b', linewidth=1, linestyle='dashed', label="Agglomerative")
plt.plot( 'x', 'y1', data=df_amazonW2V_Kmeans, marker='+', color='purple',linestyle='dashed', linewidth=1, label="W2V Kmeans")


plt.xticks(ticks=[50,100,150,200,250,300])
plt.xlabel('Number of clusters', fontsize=11)
plt.ylabel('Silhouette score', fontsize=11)

#plt.legend(  )
 
plt.subplots_adjust(wspace=.6)
plt.subplots_adjust(hspace = .8)

plt.savefig("/home/zobaed/Desktop/ClusPRMoreExperiment/silhoutte.pdf",bbox_inches='tight')
plt.show()
